Non-cooperative Multi-agent Systems with Exploring Agents

Multi-agent learning is a challenging problem in machine learning that has applications in different domains such as distributed control, robotics, and economics. We develop a prescriptive model of multi-agent behavior using Markov games. Since in many multi-agent systems, agents do not necessary select their optimum strategies against other agents (e.g., multi-pedestrian interaction), we focus on models in which the agents play "exploration but near optimum strategies". We model such policies using the Boltzmann-Gibbs distribution. This leads to a set of coupled Bellman equations that describes the behavior of the agents. We introduce a set of conditions under which the set of equations admit a unique solution and propose two algorithms that provably provide the solution in finite and infinite time horizon scenarios. We also study a practical setting in which the interactions can be described using the occupancy measures and propose a simplified Markov game with less complexity. Furthermore, we establish the connection between the Markov games with exploration strategies and the principle of maximum causal entropy for multi-agent systems. Finally, we evaluate the performance of our algorithms via several well-known games from the literature and some games that are designed based on real world applications.

==> test.py <==
from numpy import linalg as LA
from numpy.linalg import inv
import numpy as np
from random import expovariate, gauss
import matplotlib.pyplot as plt

n = 3
#A = np.random.rand(n,n)
#I = np.identity(n)
#for i in range(n):
#    A[:, i] = A[:, i]/sum(A[:, i])
#   
#  
#u, v, d = LA.svd(A)
#w, q = LA.eig(A)
#
#X = np.random.rand(n,n)
#
#B = A + X
#for i in range(n):
#    B[:, i] = B[:, i]/sum(B[:, i])
#
#w1, q1 = LA.eig(B)
#
#
#print( LA.norm(q[:, 0]-q1[:, 0],1) )
#
#print(LA.norm(A,1), LA.norm(B,1), LA.norm(A-B,1))
d_q_1 = []
d_q_in = []
d_M_1 = []
d_M_in = []
d_x_in = []
d_x_1 = []
for tr in range(20):
    Q = np.random.normal(0, 1, [n,n])
    X = np.random.normal(0,.5,[n,n])
    A = np.zeros([n,n])
    B = np.zeros([n,n])
    for i in range(n):
        for j in range(n):
            A[i,j] = np.exp(Q[i,j])
    for i in range(n):
        A[:, i] = A[:, i]/sum(A[:, i])
    
    w0, q0 = LA.eig(A)
    
    Q = Q + X
    for i in range(n):
        for j in range(n):
            B[i,j] = np.exp(Q[i,j])
    for i in range(n):
        B[:, i] = B[:, i]/sum(B[:, i])
    
    w1, q1 = LA.eig(B)
    
    d_q_in.append(LA.norm(q0[:, 0]-q1[:, 0],np.inf))
    d_M_1.append(LA.norm(A-B,1))
    d_q_1.append(LA.norm(q0[:, 0]-q1[:, 0],1))
    d_M_in.append(LA.norm(A-B,np.inf))
    d_x_1.append(LA.norm(X,1))
    d_x_in.append(LA.norm(X,np.inf))
    

plt.plot(d_x_1, 'g.')
plt.plot(d_x_in, 'g*')
    
plt.plot(d_M_in, 'r*')
plt.plot(d_M_1, 'r.')
plt.figure

plt.plot(d_q_in, 'b*')
plt.plot(d_q_1, 'b.')

print( LA.norm(A-B,1) / LA.norm(q0[:, 0]-q1[:, 0],np.inf))
print( LA.norm(X,1) / LA.norm(q0[:, 0] - q1[:, 0],np.inf))
